NIR imaging spectroscopy of the inner few arcseconds of NGC 4151 with OSIRIS at Keck

We present H- and K-band data from the inner arcsecond of the Seyfert 1.5 galaxy NGC 4151 obtained with the adaptive optics assisted near-infrared imaging field spectrograph OSIRIS at the Keck Observatory. We present the morphology and dynamics of most species detected but focus on the morphology and dynamics of the narrow line region (as traced by emission of [FeII] \lambda 1.644\mu m), the interplay between plasma ejected from the nucleus (as traced by 21 cm continuum radio data) and hot H2 gas and characterize the detected nuclear HeI$\lambda 2.058 \mu m absorption feature as a narrow absorption line (NAL) phenomenon.

==> do.sh <==
latex draft_aa.tex
latex draft_aa.tex
latex draft_aa.tex
bibtex draft_aa.aux
latex draft_aa.tex
latex draft_aa.tex
latex draft_aa.tex
latex draft_aa.tex
dvipdfm draft_aa.dvi
acroread draft_aa.pdf&


